Dissipative self-interference and robustness of continuous error-correction to miscalibration

We derive an effective equation of motion within the steady-state subspace of a large family of Markovian open systems (i.e., Lindbladians) due to perturbations of their Hamiltonians and system-bath couplings. Under mild and realistic conditions, competing dissipative processes destructively interfere without the need for fine-tuning and produce no dissipation within the steady-state subspace. In quantum error-correction, these effects imply that continuously error-correcting Lindbladians are robust to calibration errors, including miscalibrations consisting of operators undetectable by the code. A similar interference is present in more general systems if one implements a particular Hamiltonian drive, resulting in a coherent cancellation of dissipation. On the opposite extreme, we provide a simple implementation of universal Lindbladian simulation.

==> anc/ejof.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95475,       2302]
NotebookOptionsPosition[     92550,       2243]
NotebookOutlinePosition[     92923,       2259]
CellTagsIndexPosition[     92880,       2256]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Effective jump-operator formalism", "Title",
 CellChangeTimes->{{3.746235726268324*^9, 
  3.746235731087013*^9}},ExpressionUUID->"cf82315e-4210-4aca-8c10-\
657ea1c5f59b"],

Cell[CellGroupData[{

Cell["Definitions", "Subchapter",
 CellChangeTimes->{{3.7462357359720917`*^9, 
  3.746235737448616*^9}},ExpressionUUID->"7e238f1b-1c09-4b1a-a06d-\
05b168a24f7d"],

Cell[BoxData[{
 RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Drazin", "[", "M_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"S", ",", "\[CapitalLambda]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", "\[CapitalLambda]"}], "}"}], "=", 
       RowBox[{"JordanDecomposition", "[", "M", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", ".", 
       RowBox[{"PseudoInverse", "[", "\[CapitalLambda]", "]"}], ".", 
       RowBox[{"Inverse", "[", "S", "]"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hc", "[", "a_", "]"}], ":=", 
   RowBox[{"a", "+", 
    RowBox[{"ConjugateTranspose", "[", "a", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HS", "[", "m_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"ConjugateTranspose", "[", "m", "]"}], ".", "m"}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToMatrix", "[", "op_", "]"}], ":=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"op", ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{"Length", "[", "op", "]"}]], ",", 
       SqrtBox[
        RowBox[{"Length", "[", "op", "]"}]]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToVector", "[", "op_", "]"}], ":=", 
   RowBox[{
    RowBox[{"ArrayReshape", "[", 
     RowBox[{"op", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox[
         RowBox[{"Length", "[", "op", "]"}], "2"]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatList", "[", "mattab_", "]"}], ":=", 
   TagBox[GridBox[{
      {"\[Piecewise]", GridBox[{
         {
          RowBox[{"MatrixForm", "[", 
           RowBox[{
            RowBox[{"Chop", "[", "mattab", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], 
          RowBox[{
           RowBox[{"Length", "[", "mattab", "]"}], "\[Equal]", "1"}]},
         {
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"MatrixForm", "[", 
             RowBox[{"Chop", "[", 
              RowBox[{"mattab", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", 
              RowBox[{"Length", "[", "mattab", "]"}]}], "}"}]}], "]"}], 
          RowBox[{
           RowBox[{"Length", "[", "mattab", "]"}], "\[GreaterEqual]", "2"}]}
        },
        AllowedDimensions->{2, Automatic},
        Editable->True,
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}},
           "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.84]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}},
        Selectable->True]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.35]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    "Piecewise",
    DeleteWithContents->True,
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], ";", 
  RowBox[{
   RowBox[{"VecList", "[", "mattab_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"ToMatrix", "[", 
        RowBox[{"mattab", "[", 
         RowBox[{"[", "m", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", 
       RowBox[{"Length", "[", "mattab", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ham", "[", "oper_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"oper", ",", "Id"}], "]"}], "-", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"Id", ",", 
        RowBox[{"Conjugate", "[", "oper", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Anticomm", "[", "oper_", "]"}], ":=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"oper", ",", "Id"}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"Id", ",", 
      RowBox[{"Conjugate", "[", "oper", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bothsides", "[", "op_", "]"}], ":=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"op", ",", 
     RowBox[{"Conjugate", "[", "op", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dis", "[", "oper_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Bothsides", "[", "oper", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Id", ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "oper", "]"}], ".", "oper"}], 
        "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ConjugateTranspose", "[", "oper", "]"}], ".", "oper"}], ",", 
       "Id"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pert", "[", 
    RowBox[{"F_", ",", "f_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"F", ",", 
      RowBox[{"Conjugate", "[", "f", "]"}]}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "f", "]"}], ".", "F"}], "+", 
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f"}]}], ",", 
       "Id"}], "]"}]}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"f", ",", 
      RowBox[{"Conjugate", "[", "F", "]"}]}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Id", ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "f", "]"}], ".", "F"}], "+", 
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f"}]}], 
        "]"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.743625976824953*^9, 3.7436260161667414`*^9}, {
  3.743626837832067*^9, 3.743626838047802*^9}, {3.7436268758085823`*^9, 
  3.7436268957666936`*^9}, {3.7436269380928807`*^9, 3.743626938577751*^9}, {
  3.743628289808861*^9, 3.743628315469675*^9}, {3.743628388871977*^9, 
  3.743628443575419*^9}, {3.7436286458314853`*^9, 3.74362866750321*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b420542e-3487-43c6-9545-d7b82bef62f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["EJOF four-level system with one random jump, perturbations", \
"Subchapter",
 CellChangeTimes->{{3.7436302510936003`*^9, 
  3.7436302864887323`*^9}},ExpressionUUID->"40f975a1-9049-4cc9-a7ab-\
18717672fb8a"],

Cell["\<\
Generates a random unperturbed Hamiltonian and jump {H,F} and random \
Hamiltonian and jump perturbation {V,f}. Compares EJOF to the exact evolution \
and prints {H,F}, {V,f}, and {Heff,Feff}.\
\>", "Text",
 CellChangeTimes->{{3.7436304832638597`*^9, 
  3.7436305523638678`*^9}},ExpressionUUID->"3937662c-515a-4e4c-93cb-\
0a2515d59924"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Setting", " ", "up", " ", "unperturbed", " ", "Lindbladian"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0"},
        {"0", "1", "0", "0"},
        {"0", "0", "0", "0"},
        {"0", "0", "0", "0"}
       }], ")"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"DFS", " ", "projection"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Id", "=", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
    RowBox[{"Q", "=", 
     RowBox[{"Id", "-", "P"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"P", ".", 
      RowBox[{"RandomComplex", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
          RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H", "=", 
     RowBox[{"Q", ".", 
      RowBox[{"Hc", "[", 
       RowBox[{"RandomComplex", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "0.5"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
           RowBox[{"0.5", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "]"}], ".", "Q"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Iden", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Id", ",", "Id"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lind", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Ham", "[", "H", "]"}], "+", 
       RowBox[{"Dis", "[", "F", "]"}]}], "//", "Refine"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LindInv", "=", 
     RowBox[{"Drazin", "[", "Lind", "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Lindbladian", " ", "inverse"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pinf", "=", 
     RowBox[{"Iden", "-", 
      RowBox[{"Lind", ".", "LindInv"}]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Asymptotic", " ", "projection"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pdfs", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"P", ",", "P"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Superoperator", " ", "DFS", " ", "projection"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Setting", " ", "up", " ", "perturbations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "=", 
     RowBox[{"Hc", "[", 
      RowBox[{"RandomComplex", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.5"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
          RowBox[{"0.5", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{"RandomComplex", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
         RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "=", 
     RowBox[{"H", "-", 
      RowBox[{"0.5", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "F"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kinv", "=", 
     RowBox[{"Drazin", "[", "K", "]"}]}], ";"}], 
   RowBox[{"(*", 
    SuperscriptBox["K", 
     RowBox[{"-", "1"}]], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Exact", " ", "evolution", " ", "to", " ", "compare", " ", "to"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"O1", "=", 
     RowBox[{
      RowBox[{"Ham", "[", "V", "]"}], "+", 
      RowBox[{"Pert", "[", 
       RowBox[{"F", ",", "f"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"O2", "=", 
     RowBox[{"Dis", "[", "f", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LeffExact", "=", 
     RowBox[{
      RowBox[{"Pinf", ".", 
       RowBox[{"(", 
        RowBox[{"O1", "+", "O2"}], ")"}], ".", "Pdfs"}], "-", 
      RowBox[{"Pinf", ".", "O1", ".", "LindInv", ".", "O1", ".", "Pdfs"}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Evolution", " ", "from", " ", "EJOF"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Keff", "=", 
     RowBox[{
      RowBox[{"Hc", "[", 
       RowBox[{"P", ".", "V", ".", "Q"}], "]"}], "-", 
      RowBox[{"0.5", "\[ImaginaryI]", " ", 
       RowBox[{"Hc", "[", 
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f", ".", "P"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Heff", "=", 
     RowBox[{"0.5", 
      RowBox[{"Hc", "[", 
       RowBox[{
        RowBox[{"P", ".", "V", ".", "P"}], "-", 
        RowBox[{"Keff", ".", "Kinv", ".", "Keff"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Feff", "=", 
     RowBox[{
      RowBox[{"P", ".", "f", ".", "P"}], "-", 
      RowBox[{"F", ".", "Kinv", ".", "Keff"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eeff", "=", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"Bothsides", "[", "F", "]"}], ".", "LindInv", ".", 
       RowBox[{"Bothsides", "[", "f", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Leff", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ham", "[", "Heff", "]"}], "+", 
        RowBox[{"Dis", "[", "Feff", "]"}], "+", "Eeff", "-", 
        RowBox[{"0.5", 
         RowBox[{"Anticomm", "[", 
          RowBox[{
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{"Q", ".", "f", ".", "P"}], "]"}], ".", "Q", ".", "f", ".",
            "P"}], "]"}]}]}], ")"}], ".", "Pdfs"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Listing", " ", "and", " ", "comparing"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"Difference\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"between\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"exact\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"evolution\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"and\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"EJOF\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
     RowBox[{
      RowBox[{"HS", "[", 
       RowBox[{"LeffExact", "-", "Leff"}], "]"}], "//", "Chop"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"H\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"F\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"H", ",", "F"}], "}"}], "//", "MatList"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"V\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"f\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, 1]]\): \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", ",", "f"}], "}"}], "//", "MatList"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Heff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Feff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Heff", ",", "Feff"}], "}"}], "//", "MatList"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/W7fzbS0J68d1U8uLgXRb7yWTgLRLnJu00H0vVaZ
uSC6z+f+ahD9dHvoVhA9bVcemE6Q7NoFosP2TjkEov/0Ml0G0bU7d9wA0c4J
pndB9Kv7bVzpQPra7UY+EN1565IEiP6nskUdRPOUGliAaMuMZlsQrSK2GUzv
2/TdE0Q/+6rvC6KLdvwLAdFW23/HgWhf1SspIDrmbE4aiG47JJENolvWzKkE
0XOFVtSC6NrPUXUgemq9TCuIdnm6rAtET1AM2QCiX0xy3QiiOb52cGcA6Q/m
voIguuTBRlEQ7ZV/TBJES5TslgPRYa1XLEF0a/MFBxD9tem9C4ie5nbeC0Qr
1OwMA9EN6lGbM4H0DsEEMA0AA7DQjQ==
  "],
 CellLabel->"In[13]:=",ExpressionUUID->"7a7431dd-ea33-4762-9fb3-802fbdc2e6d4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Difference\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"between\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"exact\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"evolution\\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\
\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\\(\\*StyleBox[\\\
\"and\\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"EJOF\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm[
  "\!\(\*StyleBox[\"Difference\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"between\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"exact\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"evolution\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"and\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"EJOF\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 
   3.7436301837628536`*^9}, {3.7436302754998865`*^9, 3.743630288143653*^9}, {
   3.74363053840631*^9, 3.743630553837701*^9}, 3.743632795255701*^9, 
   3.743633328602896*^9, 3.7436498536468*^9, 3.7436500418047647`*^9, 
   3.7455460278699455`*^9, 3.746235748863459*^9, 3.7462827289399986`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"25a6085f-4deb-474c-b928-52379ad8ea00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"H\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"F\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", 
          RowBox[{"-", "0.9809234827593234`"}], 
          RowBox[{
           RowBox[{"-", "0.06593405348380621`"}], "-", 
           RowBox[{"0.004174011619469287`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.06593405348380621`"}], "+", 
           RowBox[{"0.004174011619469287`", " ", "\[ImaginaryI]"}]}], 
          "0.7521878822069423`"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.5498773935498065`"}], "+", 
           RowBox[{"0.9176525193174547`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.29175416589589664`"}], "-", 
           RowBox[{"0.28178537128339753`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.3229534943653194`"}], "+", 
           RowBox[{"0.08843639327226249`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.494452163719878`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4743634081575894`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"H\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"F\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", {
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, -0.9809234827593234, 
       Complex[-0.06593405348380621, -0.004174011619469287]}, {0, 0, 
       Complex[-0.06593405348380621, 0.004174011619469287], 
       0.7521878822069423}}], 
    MatrixForm[{{0, 0, 
       Complex[-0.5498773935498065, 0.9176525193174547], 
       Complex[-0.29175416589589664`, -0.28178537128339753`]}, {0, 0, 
       Complex[-0.3229534943653194, 0.08843639327226249], 
       Complex[0.494452163719878, -0.4743634081575894]}, {0, 0, 0, 0}, {0, 0, 
      0, 0}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 
   3.7436301837628536`*^9}, {3.7436302754998865`*^9, 3.743630288143653*^9}, {
   3.74363053840631*^9, 3.743630553837701*^9}, 3.743632795255701*^9, 
   3.743633328602896*^9, 3.7436498536468*^9, 3.7436500418047647`*^9, 
   3.7455460278699455`*^9, 3.746235748863459*^9, 3.746282728967659*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"c25155e9-f3de-4703-bc38-d351364df5b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"V\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"f\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, 1]]\\): \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0.12961937381309685`", 
          RowBox[{
           RowBox[{"-", "0.06038618678804153`"}], "+", 
           RowBox[{"0.24377322149935599`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.2420551792320751`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.5304414099963908`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.3702638185170699`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.0074700151490418865`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{
           RowBox[{"-", "0.06038618678804153`"}], "-", 
           RowBox[{"0.24377322149935599`", " ", "\[ImaginaryI]"}]}], 
          "0.1753995041347003`", 
          RowBox[{"0.3219688139375416`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.5645347744465028`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.6629426058804464`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.20905413626384117`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{"0.2420551792320751`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5304414099963908`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.3219688139375416`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5645347744465028`", " ", "\[ImaginaryI]"}]}], 
          "0.5862935978293216`", 
          RowBox[{"0.28694976815487716`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3782381402968824`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{"0.3702638185170699`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.0074700151490418865`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.6629426058804464`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.20905413626384117`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.28694976815487716`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.3782381402968824`", " ", "\[ImaginaryI]"}]}], 
          "0.27072786220361156`"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "0.17951135397657314`"}], "+", 
           RowBox[{"0.23097841314757916`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.9515141621702421`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.7314040513059687`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.19457023431759035`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.35090891839048943`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.7323564401431861`"}], "-", 
           RowBox[{"0.8732253059556934`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{
           RowBox[{"-", "0.04294045338859753`"}], "-", 
           RowBox[{"0.02138591869682216`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.9021846385631305`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.8805748803728566`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.3050232378310813`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6242638503155127`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.3294183008602287`"}], "+", 
           RowBox[{"0.9600428018378375`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{"0.12203174339368328`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.07731858513141976`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.3422971002378823`"}], "+", 
           RowBox[{"0.6493271992398681`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.06304427017120195`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.025202520535488215`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.6620450217673897`"}], "+", 
           RowBox[{"0.5421059432647874`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{
           RowBox[{"-", "0.017929690508426965`"}], "+", 
           RowBox[{"0.5163743357136039`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.28605452603273784`"}], "+", 
           RowBox[{"0.3091567150491876`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.14077249251160406`"}], "+", 
           RowBox[{"0.9330260105769712`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.9625112566170761`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.7584275730075523`", " ", "\[ImaginaryI]"}]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"V\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"f\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, 1]]\): ", {
    MatrixForm[{{0.12961937381309685`, 
       Complex[-0.06038618678804153, 0.24377322149935599`], 
       Complex[0.2420551792320751, -0.5304414099963908], 
       Complex[0.3702638185170699, -0.0074700151490418865`]}, {
       Complex[-0.06038618678804153, -0.24377322149935599`], 
       0.1753995041347003, 
       Complex[0.3219688139375416, -0.5645347744465028], 
       Complex[0.6629426058804464, -0.20905413626384117`]}, {
       Complex[0.2420551792320751, 0.5304414099963908], 
       Complex[0.3219688139375416, 0.5645347744465028], 0.5862935978293216, 
       Complex[0.28694976815487716`, -0.3782381402968824]}, {
       Complex[0.3702638185170699, 0.0074700151490418865`], 
       Complex[0.6629426058804464, 0.20905413626384117`], 
       Complex[0.28694976815487716`, 0.3782381402968824], 
       0.27072786220361156`}}], 
    MatrixForm[{{
       Complex[-0.17951135397657314`, 0.23097841314757916`], 
       Complex[0.9515141621702421, 0.7314040513059687], 
       Complex[0.19457023431759035`, -0.35090891839048943`], 
       Complex[-0.7323564401431861, -0.8732253059556934]}, {
       Complex[-0.04294045338859753, -0.02138591869682216], 
       Complex[0.9021846385631305, -0.8805748803728566], 
       Complex[0.3050232378310813, -0.6242638503155127], 
       Complex[-0.3294183008602287, 0.9600428018378375]}, {
       Complex[0.12203174339368328`, 0.07731858513141976], 
       Complex[-0.3422971002378823, 0.6493271992398681], 
       Complex[0.06304427017120195, -0.025202520535488215`], 
       Complex[-0.6620450217673897, 0.5421059432647874]}, {
       Complex[-0.017929690508426965`, 0.5163743357136039], 
       Complex[-0.28605452603273784`, 0.3091567150491876], 
       Complex[-0.14077249251160406`, 0.9330260105769712], 
       Complex[0.9625112566170761, 0.7584275730075523]}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 
   3.7436301837628536`*^9}, {3.7436302754998865`*^9, 3.743630288143653*^9}, {
   3.74363053840631*^9, 3.743630553837701*^9}, 3.743632795255701*^9, 
   3.743633328602896*^9, 3.7436498536468*^9, 3.7436500418047647`*^9, 
   3.7455460278699455`*^9, 3.746235748863459*^9, 3.746282728998938*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"e2d4532c-37af-43cb-9a7b-755a8752e66e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"Heff\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"Feff\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0.20396059681837425`", 
          RowBox[{"0.05120170859442713`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.3071344525052736`", " ", "\[ImaginaryI]"}]}], "0", "0"},
         {
          RowBox[{"0.05120170859442713`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3071344525052736`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"-", "0.09690434401332693`"}], "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "0.4479486275471315`"}], "+", 
           RowBox[{"0.5505873414154203`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.63485353147261`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.6667879876185837`", " ", "\[ImaginaryI]"}]}], "0", "0"},
         {
          RowBox[{
           RowBox[{"-", "0.30089766543048874`"}], "-", 
           RowBox[{"0.0037151318408101125`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.4318333029224656`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.7497778661073361`", " ", "\[ImaginaryI]"}]}], "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Heff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Feff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", {
    MatrixForm[{{0.20396059681837425`, 
       Complex[0.05120170859442713, 0.3071344525052736], 0, 0}, {
       Complex[
       0.05120170859442713, -0.3071344525052736], -0.09690434401332693, 0, 
       0}, {0, 0, 0, 0}, {0, 0, 0, 0}}], 
    MatrixForm[{{
       Complex[-0.4479486275471315, 0.5505873414154203], 
       Complex[0.63485353147261, 0.6667879876185837], 0, 0}, {
       Complex[-0.30089766543048874`, -0.0037151318408101125`], 
       Complex[0.4318333029224656, -0.7497778661073361], 0, 0}, {0, 0, 0, 
      0}, {0, 0, 0, 0}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 
   3.7436301837628536`*^9}, {3.7436302754998865`*^9, 3.743630288143653*^9}, {
   3.74363053840631*^9, 3.743630553837701*^9}, 3.743632795255701*^9, 
   3.743633328602896*^9, 3.7436498536468*^9, 3.7436500418047647`*^9, 
   3.7455460278699455`*^9, 3.746235748863459*^9, 3.7462827290145583`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"25441c16-9eb6-4efb-b6bd-17169832e797"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generic cancellation", "Subchapter",
 CellChangeTimes->{{3.743630227637489*^9, 3.743630230719586*^9}, {
   3.7436303055927134`*^9, 3.7436303074967475`*^9}, 
   3.743632755283723*^9},ExpressionUUID->"4dc4453a-2aca-47f8-9288-\
445ef2903746"],

Cell["\<\
Same as above, except no Hamiltonians and the random jump perturbation f \
cannot map the DFS into decaying space. Effective Hamiltonian Heff and jump \
Feff are both zero, demonstrating generic cancellation.\
\>", "Text",
 CellChangeTimes->{{3.743630429054741*^9, 3.7436304693508463`*^9}, {
  3.7436305583571534`*^9, 3.743630594730609*^9}, {3.74363205974196*^9, 
  3.743632068695594*^9}},ExpressionUUID->"c6b90c37-5779-493e-aa08-\
7201e5aa5c0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Setting", " ", "up", " ", "unperturbed", " ", "Lindbladian"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0"},
        {"0", "1", "0", "0"},
        {"0", "0", "0", "0"},
        {"0", "0", "0", "0"}
       }], ")"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"DFS", " ", "projection"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Id", "=", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
    RowBox[{"Q", "=", 
     RowBox[{"Id", "-", "P"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "=", 
     RowBox[{"P", ".", 
      RowBox[{"RandomComplex", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
          RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"H", "=", 
      RowBox[{
       StyleBox["0",
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox[" ",
        FontColor->RGBColor[1, 0, 0]], "Id"}]}],
     FontColor->RGBColor[1, 0, 0]], ";"}], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{"No", " ", "Hamiltonian"}], "*)"}],
    FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Iden", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"Id", ",", "Id"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lind", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Ham", "[", "H", "]"}], "+", 
       RowBox[{"Dis", "[", "F", "]"}]}], "//", "Refine"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LindInv", "=", 
     RowBox[{"Drazin", "[", "Lind", "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Lindbladian", " ", "inverse"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pinf", "=", 
     RowBox[{"Iden", "-", 
      RowBox[{"Lind", ".", "LindInv"}]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Asymptotic", " ", "projection"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pdfs", "=", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"P", ",", "P"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"Superoperator", " ", "DFS", " ", "projection"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Setting", " ", "up", " ", "perturbations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"V", "=", 
      RowBox[{"0", " ", "Id"}]}],
     FontColor->RGBColor[1, 0, 0]], ";"}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"f", "=", 
      RowBox[{
       RowBox[{"P", ".", 
        RowBox[{"RandomComplex", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
            RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "P"}], "+", 
       RowBox[{"Q", ".", 
        RowBox[{"RandomComplex", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
            RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}], "+", 
       RowBox[{"P", ".", 
        RowBox[{"RandomComplex", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
            RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}]}]}], ";"}],
    FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "=", 
     RowBox[{"H", "-", 
      RowBox[{"0.5", "\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "F"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Kinv", "=", 
     RowBox[{"Drazin", "[", "K", "]"}]}], ";"}], 
   RowBox[{"(*", 
    SuperscriptBox["K", 
     RowBox[{"-", "1"}]], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Exact", " ", "evolution", " ", "to", " ", "compare", " ", "to"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"O1", "=", 
     RowBox[{
      RowBox[{"Ham", "[", "V", "]"}], "+", 
      RowBox[{"Pert", "[", 
       RowBox[{"F", ",", "f"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"O2", "=", 
     RowBox[{"Dis", "[", "f", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LeffExact", "=", 
     RowBox[{
      RowBox[{"Pinf", ".", 
       RowBox[{"(", 
        RowBox[{"O1", "+", "O2"}], ")"}], ".", "Pdfs"}], "-", 
      RowBox[{"Pinf", ".", "O1", ".", "LindInv", ".", "O1", ".", "Pdfs"}]}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Evolution", " ", "from", " ", "EJOF"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Keff", "=", 
     RowBox[{
      RowBox[{"Hc", "[", 
       RowBox[{"P", ".", "V", ".", "Q"}], "]"}], "-", 
      RowBox[{"0.5", "\[ImaginaryI]", " ", 
       RowBox[{"Hc", "[", 
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f", ".", "P"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Heff", "=", 
     RowBox[{"0.5", 
      RowBox[{"Hc", "[", 
       RowBox[{
        RowBox[{"P", ".", "V", ".", "P"}], "-", 
        RowBox[{"Keff", ".", "Kinv", ".", "Keff"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Feff", "=", 
     RowBox[{
      RowBox[{"P", ".", "f", ".", "P"}], "-", 
      RowBox[{"F", ".", "Kinv", ".", "Keff"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eeff", "=", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"Bothsides", "[", "F", "]"}], ".", "LindInv", ".", 
       RowBox[{"Bothsides", "[", "f", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Leff", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ham", "[", "Heff", "]"}], "+", 
        RowBox[{"Dis", "[", "Feff", "]"}], "+", "Eeff", "-", 
        RowBox[{"0.5", 
         RowBox[{"Anticomm", "[", 
          RowBox[{
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{"Q", ".", "f", ".", "P"}], "]"}], ".", "Q", ".", "f", ".",
            "P"}], "]"}]}]}], ")"}], ".", "Pdfs"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Listing", " ", "and", " ", "comparing"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"Difference\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"between\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"exact\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"evolution\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"and\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"EJOF\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
     RowBox[{
      RowBox[{"HS", "[", 
       RowBox[{"LeffExact", "-", "Leff"}], "]"}], "//", "Chop"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"H\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"F\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"H", ",", "F"}], "}"}], "//", "MatList"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"V\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"f\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, 1]]\): \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", ",", "f"}], "}"}], "//", "MatList"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Heff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Feff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Heff", ",", "Feff"}], "}"}], "//", "MatList"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzU8oQwEAx/HXDhJSFO3VWlbTjlzEVisyK8tzYN5B0tLMRFbaasqbmLds
NWkxFztIk+JgQ9ue7LDDqxURS0zMwST/Sy+Klv3e4dvn+FUM2XqGJQRBkMXg
e/LaYnl4aVOlNxzw1RAOQJ1cvwrvWFkILnbltmE+1ncAg9yEqIn0cZA+Wk7B
P7/kAjKJ+BVsNzXdwuecp2yk6OXNbCX0Zs+lsKDcV8EKR2MLVFvdWqis3RNN
Rr874aPQQMHJeMEINbHfQUjVZ8xw4GTcAj0p6Ric31mbgqHqLQYyX/0uuDIj
Y6Euv+mDSwrjLnwKdERgqbBQbi362UxVQft9pAYabDwJpfZDOaTZjBqy7rNW
KMx96GBQf2qAddMJGnabS1yQzzq9UMP5e0fxSYdpqH3jo/Bn/Vj0H0uA5BE=

  "],
 CellLabel->"In[39]:=",ExpressionUUID->"0c199d47-39b5-45fe-9641-c0eff057cf7f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Difference\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"between\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"exact\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"evolution\\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\
\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\\(\\*StyleBox[\\\
\"and\\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"EJOF\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm[
  "\!\(\*StyleBox[\"Difference\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"between\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"exact\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"evolution\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"and\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"EJOF\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 3.7436301837628536`*^9}, 
   3.7436303308779182`*^9, 3.743630412741254*^9, 3.743630470936248*^9, {
   3.7436305973530884`*^9, 3.743630605831542*^9}, 3.7436306783793945`*^9, {
   3.7436320345195875`*^9, 3.743632054113576*^9}, {3.743632749544138*^9, 
   3.743632757546532*^9}, 3.7436327987587233`*^9, 3.7436333286718884`*^9, 
   3.743649860054174*^9, {3.7436499131023846`*^9, 3.743649914123892*^9}, {
   3.7436499782521524`*^9, 3.7436499810071383`*^9}, 3.7436500426231594`*^9, 
   3.7455460279976034`*^9, 3.7462357520509977`*^9, 3.746282729077014*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"53c1e311-8969-4346-8c8f-00b673538282"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"H\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"F\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.3947674472607732`"}], "+", 
           RowBox[{"0.7663344888800032`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.9933709380029354`"}], "+", 
           RowBox[{"0.8678352526175659`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.1612761054682328`"}], "+", 
           RowBox[{"0.50780290458979`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.6742734967099393`"}], "-", 
           RowBox[{"0.061708853933399865`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"H\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"F\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", {
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}], 
    MatrixForm[{{0, 0, 
       Complex[-0.3947674472607732, 0.7663344888800032], 
       Complex[-0.9933709380029354, 0.8678352526175659]}, {0, 0, 
       Complex[-0.1612761054682328, 0.50780290458979], 
       Complex[-0.6742734967099393, -0.061708853933399865`]}, {0, 0, 0, 0}, {
      0, 0, 0, 0}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 3.7436301837628536`*^9}, 
   3.7436303308779182`*^9, 3.743630412741254*^9, 3.743630470936248*^9, {
   3.7436305973530884`*^9, 3.743630605831542*^9}, 3.7436306783793945`*^9, {
   3.7436320345195875`*^9, 3.743632054113576*^9}, {3.743632749544138*^9, 
   3.743632757546532*^9}, 3.7436327987587233`*^9, 3.7436333286718884`*^9, 
   3.743649860054174*^9, {3.7436499131023846`*^9, 3.743649914123892*^9}, {
   3.7436499782521524`*^9, 3.7436499810071383`*^9}, 3.7436500426231594`*^9, 
   3.7455460279976034`*^9, 3.7462357520509977`*^9, 3.746282729092637*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"98f27af2-ba49-4b7c-bf9e-0d731bbbdff5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"V\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"f\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, 1]]\\): \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "0.5003104063464012`"}], "+", 
           RowBox[{"0.837763153680334`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.30597768891651267`"}], "-", 
           RowBox[{"0.9764741809757411`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.02590911398382456`"}], "+", 
           RowBox[{"0.7547676183447289`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.13865575492025828`"}], "+", 
           RowBox[{"0.7383327258473513`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{
           RowBox[{"-", "0.3232605989520958`"}], "+", 
           RowBox[{"0.3720386953992132`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.6176507166406524`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5534228702917381`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.7202184178465765`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.16409079009985383`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.010947275797730693`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.5356338238217484`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{"0.8042748524933074`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3631501997085138`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.5724097146015397`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8882139869950034`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.7980849636874261`"}], "+", 
           RowBox[{"0.3347682806680332`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.19556467302788727`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.4209754538996351`", " ", "\[ImaginaryI]"}]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"V\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"f\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, 1]]\): ", {
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}], 
    MatrixForm[{{
       Complex[-0.5003104063464012, 0.837763153680334], 
       Complex[-0.30597768891651267`, -0.9764741809757411], 
       Complex[-0.02590911398382456, 0.7547676183447289], 
       Complex[-0.13865575492025828`, 0.7383327258473513]}, {
       Complex[-0.3232605989520958, 0.3720386953992132], 
       Complex[0.6176507166406524, 0.5534228702917381], 
       Complex[0.7202184178465765, 0.16409079009985383`], 
       Complex[0.010947275797730693`, -0.5356338238217484]}, {0, 0, 
       Complex[0.8042748524933074, -0.3631501997085138], 
       Complex[0.5724097146015397, 0.8882139869950034]}, {0, 0, 
       Complex[-0.7980849636874261, 0.3347682806680332], 
       Complex[0.19556467302788727`, 0.4209754538996351]}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 3.7436301837628536`*^9}, 
   3.7436303308779182`*^9, 3.743630412741254*^9, 3.743630470936248*^9, {
   3.7436305973530884`*^9, 3.743630605831542*^9}, 3.7436306783793945`*^9, {
   3.7436320345195875`*^9, 3.743632054113576*^9}, {3.743632749544138*^9, 
   3.743632757546532*^9}, 3.7436327987587233`*^9, 3.7436333286718884`*^9, 
   3.743649860054174*^9, {3.7436499131023846`*^9, 3.743649914123892*^9}, {
   3.7436499782521524`*^9, 3.7436499810071383`*^9}, 3.7436500426231594`*^9, 
   3.7455460279976034`*^9, 3.7462357520509977`*^9, 3.746282729108287*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"deab45aa-f32b-47c1-84da-9b1281ed9dc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"Heff\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"Feff\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Heff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Feff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", {
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}], 
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.743629635620177*^9, 3.743629774979035*^9}, {
   3.7436298138181863`*^9, 3.7436298690417423`*^9}, {3.7436299986165543`*^9, 
   3.7436300068820877`*^9}, {3.7436301714623594`*^9, 3.7436301837628536`*^9}, 
   3.7436303308779182`*^9, 3.743630412741254*^9, 3.743630470936248*^9, {
   3.7436305973530884`*^9, 3.743630605831542*^9}, 3.7436306783793945`*^9, {
   3.7436320345195875`*^9, 3.743632054113576*^9}, {3.743632749544138*^9, 
   3.743632757546532*^9}, 3.7436327987587233`*^9, 3.7436333286718884`*^9, 
   3.743649860054174*^9, {3.7436499131023846`*^9, 3.743649914123892*^9}, {
   3.7436499782521524`*^9, 3.7436499810071383`*^9}, 3.7436500426231594`*^9, 
   3.7455460279976034`*^9, 3.7462357520509977`*^9, 3.746282729123908*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"2055f30d-9765-4f60-9881-81489acaad94"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coherent cancellation", "Subchapter",
 CellChangeTimes->{{3.743631741984632*^9, 
  3.743631744209734*^9}},ExpressionUUID->"15441539-cf06-4cc8-bc30-\
ea6ac0d350f5"],

Cell["\<\
Same as above, except with the Hamiltonian perturbation V picked such that it \
that cancels the dissipation (Feff = 0) despite there being a nonzero \
unperturbed Hamiltonian H.\
\>", "Text",
 CellChangeTimes->{{3.7436326650446*^9, 3.743632732695259*^9}, {
  3.743633124892064*^9, 
  3.7436331251092606`*^9}},ExpressionUUID->"0aa352e6-4f9d-4a0b-9480-\
7bca3ab3b01b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Setting", " ", "up", " ", "unperturbed", " ", "Lindbladian"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "=", 
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0"},
       {"0", "1", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"DFS", " ", "projection"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Id", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
  RowBox[{"Q", "=", 
   RowBox[{"Id", "-", "P"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"P", ".", 
    RowBox[{"RandomComplex", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
        RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"H", "=", 
    RowBox[{"Q", ".", 
     RowBox[{"Hc", "[", 
      RowBox[{"RandomComplex", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.5"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
          RowBox[{"0.5", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "]"}], ".", "Q"}]}],
   FontColor->RGBColor[1, 0, 0]], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iden", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"Id", ",", "Id"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lind", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ham", "[", "H", "]"}], "+", 
     RowBox[{"Dis", "[", "F", "]"}]}], "//", "Refine"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LindInv", "=", 
    RowBox[{"Drazin", "[", "Lind", "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Lindbladian", " ", "inverse"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pinf", "=", 
    RowBox[{"Iden", "-", 
     RowBox[{"Lind", ".", "LindInv"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Asymptotic", " ", "projection"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pdfs", "=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"P", ",", "P"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Superoperator", " ", "DFS", " ", "projection"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Setting", " ", "up", " ", "perturbations"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"P", ".", 
     RowBox[{"RandomComplex", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
         RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "P"}], "+", 
    RowBox[{"Q", ".", 
     RowBox[{"RandomComplex", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
         RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}], "+", 
    RowBox[{"P", ".", 
     RowBox[{"RandomComplex", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}], ",", 
         RowBox[{"1", "+", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}], ".", "Q"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"H", "-", 
    RowBox[{"0.5", "\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "F"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kinv", "=", 
    RowBox[{"Drazin", "[", "K", "]"}]}], ";"}], 
  RowBox[{"(*", 
   SuperscriptBox["K", 
    RowBox[{"-", "1"}]], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Adding", " ", "particular", " ", "Hamiltonian", " ", "perturbation", " ", 
    "to", " ", "cancel", " ", "dissipation"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"V", "=", 
     RowBox[{
      RowBox[{"0.5", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f", ".", "P"}],
          "-", 
         RowBox[{"P", ".", 
          RowBox[{"ConjugateTranspose", "[", "f", "]"}], ".", "F"}]}], 
        ")"}]}], "+", 
      RowBox[{"Hc", "[", 
       RowBox[{"K", ".", 
        RowBox[{"Drazin", "[", 
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "F"}], "]"}], 
        ".", 
        RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f", ".", "P"}], 
       "]"}]}]}],
    FontColor->RGBColor[1, 0, 0]], 
   StyleBox[";",
    FontColor->GrayLevel[0]]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Exact", " ", "evolution", " ", "to", " ", "compare", " ", "to"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O1", "=", 
   RowBox[{
    RowBox[{"Ham", "[", "V", "]"}], "+", 
    RowBox[{"Pert", "[", 
     RowBox[{"F", ",", "f"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O2", "=", 
   RowBox[{"Dis", "[", "f", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeffExact", "=", 
    RowBox[{
     RowBox[{"Pinf", ".", 
      RowBox[{"(", 
       RowBox[{"O1", "+", "O2"}], ")"}], ".", "Pdfs"}], "-", 
     RowBox[{"Pinf", ".", "O1", ".", "LindInv", ".", "O1", ".", "Pdfs"}]}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Evolution", " ", "from", " ", "EJOF"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Keff", "=", 
   RowBox[{
    RowBox[{"Hc", "[", 
     RowBox[{"P", ".", "V", ".", "Q"}], "]"}], "-", 
    RowBox[{"0.5", "\[ImaginaryI]", " ", 
     RowBox[{"Hc", "[", 
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", "F", "]"}], ".", "f", ".", "P"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Heff", "=", 
   RowBox[{"0.5", 
    RowBox[{"Hc", "[", 
     RowBox[{
      RowBox[{"P", ".", "V", ".", "P"}], "-", 
      RowBox[{"Keff", ".", "Kinv", ".", "Keff"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Feff", "=", 
   RowBox[{
    RowBox[{"P", ".", "f", ".", "P"}], "-", 
    RowBox[{"F", ".", "Kinv", ".", "Keff"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eeff", "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"Bothsides", "[", "F", "]"}], ".", "LindInv", ".", 
     RowBox[{"Bothsides", "[", "f", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Leff", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ham", "[", "Heff", "]"}], "+", 
       RowBox[{"Dis", "[", "Feff", "]"}], "+", "Eeff", "-", 
       RowBox[{"0.5", 
        RowBox[{"Anticomm", "[", 
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", 
           RowBox[{"Q", ".", "f", ".", "P"}], "]"}], ".", "Q", ".", "f", ".", 
          "P"}], "]"}]}]}], ")"}], ".", "Pdfs"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Listing", " ", "and", " ", "comparing"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*StyleBox[\"Difference\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"between\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"exact\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"evolution\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"and\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"EJOF\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
   RowBox[{
    RowBox[{"HS", "[", 
     RowBox[{"LeffExact", "-", "Leff"}], "]"}], "//", "Chop"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"H\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"F\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"H", ",", "F"}], "}"}], "//", "MatList"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"V\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"f\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, 1]]\): \>\"", ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"V", ",", "f"}], "}"}], "//", "MatList"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Heff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Feff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) \>\"", ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Heff", ",", "Feff"}], "}"}], "//", "MatList"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7436317722283363`*^9, 3.7436318127750883`*^9}, {
   3.743631843853099*^9, 3.743631894793995*^9}, {3.743632270609015*^9, 
   3.7436325319565945`*^9}, {3.7436325639470797`*^9, 3.7436326232479196`*^9}, 
   3.7436327813234386`*^9, {3.7436499410133767`*^9, 3.7436499493494625`*^9}, {
   3.7436499979260616`*^9, 3.7436500226727867`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"ee77d3ea-7ec3-4b39-84ac-bf9401613e26"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"Difference\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"between\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"exact\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"evolution\\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\
\\(\\*StyleBox[\\\" \\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\\(\\*StyleBox[\\\
\"and\\\",FontColor->RGBColor[0, 0, 1]]\\)\\!\\(\\*StyleBox[\\\" \
\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"EJOF\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm[
  "\!\(\*StyleBox[\"Difference\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"between\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"exact\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"evolution\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\"and\
\",FontColor->RGBColor[0, 0, 1]]\)\!\(\*StyleBox[\" \",FontColor->RGBColor[0, \
0, 1]]\)\!\(\*StyleBox[\"EJOF\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.743631784160474*^9, 3.743632295118353*^9, {3.743632325272894*^9, 
   3.7436325322034626`*^9}, {3.7436325677164135`*^9, 
   3.7436326269488716`*^9}, {3.743632740918943*^9, 3.7436328009922166`*^9}, 
   3.7436329161834297`*^9, 3.7436331295694246`*^9, 3.743633328736627*^9, 
   3.7436498642893686`*^9, {3.743649904055071*^9, 3.743649949725423*^9}, {
   3.7436499835640926`*^9, 3.7436500426989574`*^9}, 3.7455460280873632`*^9, 
   3.7462357610892105`*^9, 3.746282729217637*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"0205c0ce-b035-4e42-b002-9b233cffb420"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"H\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"F\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0.7981973057704037`", 
          RowBox[{
           RowBox[{"-", "0.16850303343735784`"}], "-", 
           RowBox[{"0.04045178103950975`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.16850303343735784`"}], "+", 
           RowBox[{"0.04045178103950975`", " ", "\[ImaginaryI]"}]}], 
          "0.8471571591493907`"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.13105956820945597`"}], "-", 
           RowBox[{"0.530557139477787`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.40236317702847746`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8580511331324279`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{"0.7600639379820344`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.1690962929825477`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.20119496835161277`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9340396448223975`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"H\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"F\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", {
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0.7981973057704037, 
       Complex[-0.16850303343735784`, -0.04045178103950975]}, {0, 0, 
       Complex[-0.16850303343735784`, 0.04045178103950975], 
       0.8471571591493907}}], 
    MatrixForm[{{0, 0, 
       Complex[-0.13105956820945597`, -0.530557139477787], 
       Complex[0.40236317702847746`, 0.8580511331324279]}, {0, 0, 
       Complex[0.7600639379820344, 0.1690962929825477], 
       Complex[0.20119496835161277`, -0.9340396448223975]}, {0, 0, 0, 0}, {0, 
      0, 0, 0}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.743631784160474*^9, 3.743632295118353*^9, {3.743632325272894*^9, 
   3.7436325322034626`*^9}, {3.7436325677164135`*^9, 
   3.7436326269488716`*^9}, {3.743632740918943*^9, 3.7436328009922166`*^9}, 
   3.7436329161834297`*^9, 3.7436331295694246`*^9, 3.743633328736627*^9, 
   3.7436498642893686`*^9, {3.743649904055071*^9, 3.743649949725423*^9}, {
   3.7436499835640926`*^9, 3.7436500426989574`*^9}, 3.7455460280873632`*^9, 
   3.7462357610892105`*^9, 3.746282729217637*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"b31f8b3e-1700-456e-b7fb-0e95a83f3124"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"V\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"f\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, 1]]\\): \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "1.1239630776428398`"}], "-", 
           RowBox[{"0.8352174221936473`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.20625621443674907`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4408742530522397`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.25057371915376137`"}], "-", 
           RowBox[{"0.14863704296715075`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.5293333382727896`"}], "-", 
           RowBox[{"0.5565868478118825`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{
           RowBox[{"-", "1.1239630776428398`"}], "+", 
           RowBox[{"0.8352174221936473`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.25057371915376137`"}], "+", 
           RowBox[{"0.14863704296715075`", " ", "\[ImaginaryI]"}]}], "0", "0"},
         {
          RowBox[{"0.20625621443674907`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.4408742530522397`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.5293333382727896`"}], "+", 
           RowBox[{"0.5565868478118825`", " ", "\[ImaginaryI]"}]}], "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"0.1295710243281425`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.9547099124274436`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.6937765225899191`"}], "-", 
           RowBox[{"0.08479328918645646`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.38157177788234664`"}], "-", 
           RowBox[{"0.5193145194162505`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.4166793418214292`"}], "+", 
           RowBox[{"0.1353482752941524`", " ", "\[ImaginaryI]"}]}]},
         {
          RowBox[{
           RowBox[{"-", "0.526240472500938`"}], "+", 
           RowBox[{"0.8392249378109788`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"0.11723145844026295`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.960829372580069`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.8044787923351508`"}], "+", 
           RowBox[{"0.2021207399497964`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.27239308989035127`"}], "-", 
           RowBox[{"0.9521736389270932`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{"0.45412313476207977`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.1807646645254759`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.850246575624757`"}], "+", 
           RowBox[{"0.20962635881926328`", " ", "\[ImaginaryI]"}]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "0.3471739643151195`"}], "-", 
           RowBox[{"0.2552143214101723`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{
           RowBox[{"-", "0.900503019655376`"}], "+", 
           RowBox[{"0.1960172484129119`", " ", "\[ImaginaryI]"}]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"V\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"f\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, 1]]\): ", {
    MatrixForm[{{0, 0, 
       Complex[-1.1239630776428398`, -0.8352174221936473], 
       Complex[0.20625621443674907`, -0.4408742530522397]}, {0, 0, 
       Complex[-0.25057371915376137`, -0.14863704296715075`], 
       Complex[-0.5293333382727896, -0.5565868478118825]}, {
       Complex[-1.1239630776428398`, 0.8352174221936473], 
       Complex[-0.25057371915376137`, 0.14863704296715075`], 0, 0}, {
       Complex[0.20625621443674907`, 0.4408742530522397], 
       Complex[-0.5293333382727896, 0.5565868478118825], 0, 0}}], 
    MatrixForm[{{
       Complex[0.1295710243281425, 0.9547099124274436], 
       Complex[-0.6937765225899191, -0.08479328918645646], 
       Complex[-0.38157177788234664`, -0.5193145194162505], 
       Complex[-0.4166793418214292, 0.1353482752941524]}, {
       Complex[-0.526240472500938, 0.8392249378109788], 
       Complex[0.11723145844026295`, 0.960829372580069], 
       Complex[-0.8044787923351508, 0.2021207399497964], 
       Complex[-0.27239308989035127`, -0.9521736389270932]}, {0, 0, 
       Complex[0.45412313476207977`, -0.1807646645254759], 
       Complex[-0.850246575624757, 0.20962635881926328`]}, {0, 0, 
       Complex[-0.3471739643151195, -0.2552143214101723], 
       Complex[-0.900503019655376, 0.1960172484129119]}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.743631784160474*^9, 3.743632295118353*^9, {3.743632325272894*^9, 
   3.7436325322034626`*^9}, {3.7436325677164135`*^9, 
   3.7436326269488716`*^9}, {3.743632740918943*^9, 3.7436328009922166`*^9}, 
   3.7436329161834297`*^9, 3.7436331295694246`*^9, 3.743633328736627*^9, 
   3.7436498642893686`*^9, {3.743649904055071*^9, 3.743649949725423*^9}, {
   3.7436499835640926`*^9, 3.7436500426989574`*^9}, 3.7455460280873632`*^9, 
   3.7462357610892105`*^9, 3.7462827292488785`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"e642744c-f768-4ed0-b81c-ce6dd43a6427"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*StyleBox[\\\"{\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"Heff\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\",\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"Feff\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\"}\\\",FontColor->RGBColor[0, 0, \
1]]\\)\\!\\(\\*StyleBox[\\\":\\\",FontColor->RGBColor[0, 0, 1]]\\) \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "3.0182074860260997`"}], 
          RowBox[{
           RowBox[{"-", "1.0005532419280017`"}], "-", 
           RowBox[{"0.5398765229270062`", " ", "\[ImaginaryI]"}]}], "0", "0"},
         {
          RowBox[{
           RowBox[{"-", "1.0005532419280017`"}], "+", 
           RowBox[{"0.5398765229270062`", " ", "\[ImaginaryI]"}]}], 
          RowBox[{"-", "0.9600077013764191`"}], "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"},
         {"0", "0", "0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}],
  SequenceForm[
  "\!\(\*StyleBox[\"{\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Heff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\",\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"Feff\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\"}\",FontColor->RGBColor[0, 0, \
1]]\)\!\(\*StyleBox[\":\",FontColor->RGBColor[0, 0, 1]]\) ", {
    MatrixForm[{{-3.0182074860260997`, 
       Complex[-1.0005532419280017`, -0.5398765229270062], 0, 0}, {
       Complex[-1.0005532419280017`, 0.5398765229270062], -0.9600077013764191,
        0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}], 
    MatrixForm[{{0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}, {0, 0, 0, 0}}]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.743631784160474*^9, 3.743632295118353*^9, {3.743632325272894*^9, 
   3.7436325322034626`*^9}, {3.7436325677164135`*^9, 
   3.7436326269488716`*^9}, {3.743632740918943*^9, 3.7436328009922166`*^9}, 
   3.7436329161834297`*^9, 3.7436331295694246`*^9, 3.743633328736627*^9, 
   3.7436498642893686`*^9, {3.743649904055071*^9, 3.743649949725423*^9}, {
   3.7436499835640926`*^9, 3.7436500426989574`*^9}, 3.7455460280873632`*^9, 
   3.7462357610892105`*^9, 3.7462827292488785`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"15467336-c4a5-4fdd-a0fe-0b7197c14a81"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1344, 757},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 176, 3, 146, "Title",ExpressionUUID->"cf82315e-4210-4aca-8c10-657ea1c5f59b"],
Cell[CellGroupData[{
Cell[781, 29, 161, 3, 94, "Subchapter",ExpressionUUID->"7e238f1b-1c09-4b1a-a06d-05b168a24f7d"],
Cell[945, 34, 7597, 217, 859, "Input",ExpressionUUID->"b420542e-3487-43c6-9545-d7b82bef62f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8579, 256, 212, 4, 94, "Subchapter",ExpressionUUID->"40f975a1-9049-4cc9-a7ab-18717672fb8a"],
Cell[8794, 262, 346, 7, 86, "Text",ExpressionUUID->"3937662c-515a-4e4c-93cb-0a2515d59924"],
Cell[CellGroupData[{
Cell[9165, 273, 9623, 262, 1122, "Input",ExpressionUUID->"7a7431dd-ea33-4762-9fb3-802fbdc2e6d4"],
Cell[CellGroupData[{
Cell[18813, 539, 2191, 37, 34, "Print",ExpressionUUID->"25a6085f-4deb-474c-b928-52379ad8ea00"],
Cell[21007, 578, 4337, 95, 139, "Print",ExpressionUUID->"c25155e9-f3de-4703-bc38-d351364df5b3"],
Cell[25347, 675, 8479, 166, 215, "Print",ExpressionUUID->"e2d4532c-37af-43cb-9a7b-755a8752e66e"],
Cell[33829, 843, 4321, 92, 139, "Print",ExpressionUUID->"25441c16-9eb6-4efb-b6bd-17169832e797"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38211, 942, 245, 4, 94, "Subchapter",ExpressionUUID->"4dc4453a-2aca-47f8-9288-445ef2903746"],
Cell[38459, 948, 456, 8, 86, "Text",ExpressionUUID->"c6b90c37-5779-493e-aa08-7201e5aa5c0b"],
Cell[CellGroupData[{
Cell[38940, 960, 10002, 271, 1151, "Input",ExpressionUUID->"0c199d47-39b5-45fe-9641-c0eff057cf7f"],
Cell[CellGroupData[{
Cell[48967, 1235, 2448, 40, 34, "Print",ExpressionUUID->"53c1e311-8969-4346-8c8f-00b673538282"],
Cell[51418, 1277, 4083, 88, 103, "Print",ExpressionUUID->"98f27af2-ba49-4b7c-bf9e-0d731bbbdff5"],
Cell[55504, 1367, 5476, 111, 103, "Print",ExpressionUUID->"deab45aa-f32b-47c1-84da-9b1281ed9dc1"],
Cell[60983, 1480, 3314, 71, 103, "Print",ExpressionUUID->"2055f30d-9765-4f60-9881-81489acaad94"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64358, 1558, 169, 3, 94, "Subchapter",ExpressionUUID->"15441539-cf06-4cc8-bc30-ea6ac0d350f5"],
Cell[64530, 1563, 377, 8, 86, "Text",ExpressionUUID->"0aa352e6-4f9d-4a0b-9480-7bca3ab3b01b"],
Cell[CellGroupData[{
Cell[64932, 1575, 10650, 299, 1238, "Input",ExpressionUUID->"ee77d3ea-7ec3-4b39-84ac-bf9401613e26"],
Cell[CellGroupData[{
Cell[75607, 1878, 2197, 38, 34, "Print",ExpressionUUID->"0205c0ce-b035-4e42-b002-9b233cffb420"],
Cell[77807, 1918, 4301, 93, 103, "Print",ExpressionUUID->"b31f8b3e-1700-456e-b7fb-0e95a83f3124"],
Cell[82111, 2013, 6797, 142, 215, "Print",ExpressionUUID->"e642744c-f768-4ed0-b81c-ce6dd43a6427"],
Cell[88911, 2157, 3587, 80, 103, "Print",ExpressionUUID->"15467336-c4a5-4fdd-a0fe-0b7197c14a81"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


